Concave Pro-rata Games

In this paper, we introduce a family of games called concave pro-rata games. In such a game, players place their assets into a pool, and the pool pays out some concave function of all assets placed into it. Each player then receives a pro-rata share of the payout; i.e., each player receives an amount proportional to how much they placed in the pool. Such games appear in a number of practical scenarios, including as a simplified version of batched decentralized exchanges, such as those proposed by Penumbra. We show that this game has a number of interesting properties, including a symmetric pure equilibrium that is the unique equilibrium of this game, and we prove that its price of anarchy is $\Omega(n)$ in the number of players. We also show some numerical results in the iterated setting which suggest that players quickly converge to an equilibrium in iterated play.

==> experiments/.ipynb_checkpoints/transient_sims-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Concave Pro-Rata Games Transient Simulations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_best_response(index, x_t, beta, gamma, min_bound, max_bound,\n",
    "                          termination_threshold=1e-4):\n",
    "    \n",
    "    min_bound = np.max([min_bound, 0])\n",
    "    max_bound = np.min([max_bound, (1/gamma)**(1/(1-beta))])\n",
    "        \n",
    "    z = np.sum(x_t)-x_t[index]\n",
    "    \n",
    "    if z**(1-beta) >= 1/gamma:\n",
    "        return 0\n",
    "    \n",
    "    low_zero = 1\n",
    "    high_zero = 1\n",
    "    low_zero_val = pseudo_gradient_function(low_zero, z=z,\n",
    "                                            beta=beta, gamma=gamma)\n",
    "    high_zero_val = low_zero_val\n",
    "    \n",
    "    while low_zero_val > 0:\n",
    "        low_zero /= 2\n",
    "        low_zero_val = pseudo_gradient_function(low_zero, z=z,\n",
    "                                                beta=beta, gamma=gamma)\n",
    "    \n",
    "    while high_zero_val < 0:\n",
    "        high_zero *= 2\n",
    "        high_zero_val = pseudo_gradient_function(high_zero, z=z,\n",
    "                                                 beta=beta, gamma=gamma)\n",
    "    \n",
    "    while high_zero - low_zero > termination_threshold:\n",
    "        mid_zero = (low_zero + high_zero) / 2\n",
    "        mid_zero_val = pseudo_gradient_function(mid_zero, z=z,\n",
    "                                                beta=beta, gamma=gamma)\n",
    "        if mid_zero_val > 0:\n",
    "            high_zero = mid_zero\n",
    "        else:\n",
    "            low_zero = mid_zero\n",
    "    \n",
    "    if (low_zero >= min_bound) & (low_zero <= max_bound):\n",
    "        return low_zero\n",
    "    else:\n",
    "        min_bound_payoff = payoff_function(min_bound, z=z,\n",
    "                                           beta=beta, gamma=gamma)\n",
    "        max_bound_payoff = payoff_function(max_bound, z=z,\n",
    "                                           beta=beta, gamma=gamma)\n",
    "        if min_bound_payoff < max_bound_payoff:\n",
    "            return max_bound\n",
    "        else:\n",
    "            return min_bound\n",
    "\n",
    "def payoff_function(x, z, beta, gamma):\n",
    "    value = x/(x+z) * ((x+z)**beta-gamma*(x+z))\n",
    "    return value\n",
    "    \n",
    "def pseudo_gradient_function(x, z, beta, gamma):\n",
    "    \n",
    "    value = gamma * (x+z)**(2-beta)-(beta*x+z)\n",
    "    return value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "BETA = 0.5\n",
    "GAMMA = 0.05;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scenario 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "400.0\n",
      "100.0\n"
     ]
    }
   ],
   "source": [
    "W = (1/GAMMA)**(1/(1-BETA))\n",
    "Z = (BETA/GAMMA)**(1/(1-BETA))\n",
    "print(W)\n",
    "print(Z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "T = 500\n",
    "num_trials = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_vals = np.arange(5, 40, 5)\n",
    "steps_to_converge = np.zeros(N_vals.shape[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "for (index, N) in enumerate(N_vals):\n",
    "    y_star = ((N-1+BETA) / (GAMMA*N))**(1/(1-BETA))\n",
    "    unique_equilibrium = y_star/N\n",
    "        \n",
    "    for trial in range(num_trials):\n",
    "        x_init = np.random.uniform(size=N) * W/N\n",
    "        \n",
    "        sim_hist = np.zeros((N, T+1))\n",
    "        sim_hist[:, 0] = x_init\n",
    "        current_strat = x_init.copy()\n",
    "        for iteration in range(T):\n",
    "            for i in range(N):\n",
    "                new_strat = compute_best_response(i, current_strat,\n",
    "                                                  BETA, GAMMA, 0, W)\n",
    "                current_strat[i] = new_strat\n",
    "                sim_hist[i, iteration+1] = new_strat\n",
    "\n",
    "\n",
    "            if np.linalg.norm(np.round(current_strat, 1)-np.round(unique_equilibrium ,1)) == 0:\n",
    "                steps_to_converge[index] += iteration + 1\n",
    "                break\n",
    "                \n",
    "steps_to_converge /= num_trials"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(N_vals, steps_to_converge)\n",
    "plt.xlabel(\"Number of Players\")\n",
    "plt.ylabel(\"Iterations to Reach Equlibrium\")\n",
    "plt.grid()\n",
    "plt.savefig(\"penumbra_scenario1\", dpi=300)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scenario 2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### a) Updates Subject to $\\vert x_i^t - x_i^{t-1} \\vert \\leq \\delta$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "T=500\n",
    "num_trials = 100\n",
    "N = 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_star = ((N-1+BETA) / (GAMMA*N))**(1/(1-BETA))\n",
    "unique_equilibrium = y_star/N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "DELTA_vals = np.linspace(0.5, unique_equilibrium/7, 30)\n",
    "steps_to_converge = np.zeros(DELTA_vals.shape[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "for (index, DELTA) in enumerate(DELTA_vals):        \n",
    "    for trial in range(num_trials):\n",
    "        x_init = np.random.uniform(size=N) * W/N\n",
    "        \n",
    "        sim_hist = np.zeros((N, T+1))\n",
    "        sim_hist[:, 0] = x_init\n",
    "        current_strat = x_init.copy()\n",
    "        for iteration in range(T):\n",
    "            for i in range(N):\n",
    "                new_strat = compute_best_response(i, current_strat,\n",
    "                                                  BETA, GAMMA, current_strat[i]-DELTA,\n",
    "                                                  current_strat[i]+DELTA)\n",
    "                current_strat[i] = new_strat\n",
    "                sim_hist[i, iteration+1] = new_strat\n",
    "\n",
    "            if np.linalg.norm(np.round(current_strat, 1)-np.round(unique_equilibrium, 1)) == 0:\n",
    "                steps_to_converge[index] += iteration + 1\n",
    "                break\n",
    "                \n",
    "steps_to_converge /= num_trials"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(DELTA_vals, steps_to_converge)\n",
    "plt.xlabel(\"Delta\")\n",
    "plt.ylabel(\"Iterations to Reach Equlibrium\")\n",
    "plt.grid()\n",
    "plt.savefig(\"penumbra_scenario2a\", dpi=300)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scenario 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "T=200\n",
    "num_trials = 100\n",
    "N = 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_vals = np.arange(5, 40, 5)\n",
    "strategy_delta = np.zeros(N_vals.shape[0])\n",
    "profit_delta = np.zeros(N_vals.shape[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "for (index, N) in enumerate(N_vals):\n",
    "    y_star = ((N-1+BETA) / (GAMMA*N))**(1/(1-BETA))\n",
    "    unique_equilibrium = y_star/N\n",
    "    \n",
    "    budget_constraint = np.zeros(N)\n",
    "    budget_constraint[0] = 1000000\n",
    "    budget_constraint[1:] = np.random.uniform(size=N-1) * unique_equilibrium\n",
    "    \n",
    "    for trial in range(num_trials):\n",
    "        x_init = np.random.uniform(size=N) * budget_constraint\n",
    "        x_init[0] = np.random.uniform() * W/N\n",
    "        \n",
    "        sim_hist = np.zeros((N, T+1))\n",
    "        sim_hist[:, 0] = x_init\n",
    "        current_strat = x_init.copy()\n",
    "        for iteration in range(T):\n",
    "            for i in range(N):\n",
    "                new_strat = compute_best_response(i, current_strat,\n",
    "                                                  BETA, GAMMA, 0, budget_constraint[i])\n",
    "                current_strat[i] = new_strat\n",
    "                sim_hist[i, iteration+1] = new_strat\n",
    "                \n",
    "        whale_strat = current_strat[0]\n",
    "        whale_payoff = payoff_function(whale_strat, np.sum(current_strat[1:]), BETA, GAMMA)\n",
    "        base_payoff = payoff_function(unique_equilibrium, unique_equilibrium * (N-1), BETA, GAMMA)\n",
    "        \n",
    "        strategy_delta[index] += (whale_strat - unique_equilibrium) / unique_equilibrium\n",
    "        profit_delta[index] += (whale_payoff - base_payoff) / base_payoff\n",
    "        \n",
    "strategy_delta /= num_trials\n",
    "profit_delta /= num_trials"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(N_vals-1, strategy_delta*100)\n",
    "plt.xlabel(\"Number of Fish\")\n",
    "plt.ylabel(\"% Increase in Whale Strategy\")\n",
    "plt.grid()\n",
    "plt.savefig(\"penumbra_scenario3strat\", dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(N_vals-1, profit_delta * 100)\n",
    "plt.xlabel(\"Number of Fish\")\n",
    "plt.ylabel(\"% Increase in Whale Profit\")\n",
    "plt.grid()\n",
    "plt.savefig(\"penumbra_scenario3profit\", dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> experiments/find-equilibria.jl <==
using Optim

function full_payoff(z; c=1.0)
    return z*c - 10*(1-1/(1+z))
end
function payoff_player(x, y; f=full_payoff)
    return x/(x+y)*f(x+y)
end
function lyapunov(x)
    return (sum(x))^(length(x)-1)*full_payoff(sum(x))
end

function fun(n=10)
    x_c = 0.0
    y_c = 3.0

    player_1 = zeros(n)
    player_2 = zeros(n)

    for r in 1:n
        println("Player 1 -----")
        res = optimize(x -> payoff_player(x, y_c), 0, 1000.0)
        x_c = Optim.minimizer(res)
        # @show full_payoff(x_c + y_c)
        player_1[r] = x_c
        println("Player 2 -----")
        res = optimize(y -> payoff_player(y, x_c), 0, 1000.0)
        y_c = Optim.minimizer(res)
        @show full_payoff(x_c + y_c)
        player_2[r] = y_c
        # println("Player totals ----")
        @show payoff_player(x_c, y_c)
        @show payoff_player(y_c, x_c)
        println("------------------")
    end

    q = optimize(x -> x*full_payoff(x), 0, 1000)
    @show Optim.minimizer(q)/2

    return player_1, player_2, q
end

function fun3(n=10)
    x_c = 10rand()
    y_c = 10rand()
    z_c = 10rand()

    player_1 = zeros(n)
    player_2 = zeros(n)
    player_3 = zeros(n)

    for r in 1:n
        res = optimize(x -> payoff_player(x, y_c + z_c), 0, 1000.0)
        x_c = Optim.minimizer(res)
        player_1[r] = x_c
        @show lyapunov([x_c, y_c, z_c])
        res = optimize(y -> payoff_player(y, x_c + z_c), 0, 1000.0)
        y_c = Optim.minimizer(res)
        player_2[r] = y_c
        @show lyapunov([x_c, y_c, z_c])
        res = optimize(z -> payoff_player(z, x_c + y_c), 0, 1000.0)
        z_c = Optim.minimizer(res)
        player_3[r] = z_c
        @show lyapunov([x_c, y_c, z_c])
    end

    q = optimize(x -> x^2*full_payoff(x), 0, 1000)
    @show Optim.minimizer(q)/3

    return player_1, player_2, player_3, q
end

function funk(k=5, n=10)
    # s = 10*rand(k)
    s = zeros(k)

    players = zeros(k, n)

    q = optimize(x -> x^(k-1)*full_payoff(x), 0, 1000)
    @show Optim.minimizer(q)/k
    br_equal = Optim.minimizer(q)/k
    # s = 10*rand(k)

    for r in 1:n
        for p in [argmin(s)]
            @show p
            res = optimize(x_i -> payoff_player(x_i, sum(s) - s[p]), 0, 1000)
            s[p] = Optim.minimizer(res)
            players[p, r] = s[p]
            @show s
            # @show maximum(s) - minimum(s)
            @show sum(abs.(s .- br_equal))
        end
        # d = sum(abs.(players[:, r] .- sum(players[:, r])/k))
        # @show d
    end


    @show s

    return s
end

s = funk();

==> experiments/transient_sims.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Concave Pro-Rata Games Transient Simulations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Uniswap V2 Forward Exchange Function Sims"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define UniV2 parameters\n",
    "GAMMA = 0.99\n",
    "RESERVES = [200, 250]\n",
    "EXTERNAL_PRICE = 1\n",
    "\n",
    "# W is a non-trivial zero of the UniV2 forward exchange function\n",
    "W = RESERVES[1]/EXTERNAL_PRICE - RESERVES[0]/GAMMA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute the UniV2 equilibrium as the root of a quadratic\n",
    "def uniV2_equilibrium(num_players, fee=GAMMA,\n",
    "    reserves=RESERVES, price=EXTERNAL_PRICE):\n",
    "    \n",
    "    a = num_players * price * (fee ** 2)\n",
    "    b = fee ** 2 * reserves[1]\n",
    "    b += 2 * num_players * price * reserves[0] * fee\n",
    "    b -= fee ** 2 * num_players * reserves[1]\n",
    "    c = num_players * reserves[0] * (reserves[0] * price - reserves[1] * fee)\n",
    "    \n",
    "    q = np.amax(np.roots([a, b, c]))\n",
    "    assert q > 0\n",
    "    \n",
    "    return q / num_players"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute the UniV2 best response of a given player\n",
    "def best_response_uniV2(index, x_t, fee=GAMMA,\n",
    "    reserves=RESERVES, price=EXTERNAL_PRICE):\n",
    "    \n",
    "    y = np.sum(x_t)-x_t[index]\n",
    "    new_strat = np.sqrt(fee * reserves[1] * (reserves[0] + fee * y) / price) - reserves[0]\n",
    "    new_strat = new_strat / fee - y\n",
    "    \n",
    "    return new_strat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute the UniV2 payoff function\n",
    "def payoff_function_uniV2(x, y, fee=GAMMA,\n",
    "    reserves=RESERVES, price=EXTERNAL_PRICE):\n",
    "    \n",
    "    function_val = fee * reserves[1] * (x+y) / (reserves[0] + fee * (x + y)) \n",
    "    function_val -= price * (x + y)\n",
    "    return x / (x + y) * function_val"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Scenario 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the simulation parameters\n",
    "T = 500\n",
    "num_trials = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_vals = np.arange(5, 60, 5)\n",
    "steps_to_converge = np.zeros((N_vals.shape[0], num_trials))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Run the simulation\n",
    "for (index, N) in enumerate(N_vals):\n",
    "    unique_equilibrium = uniV2_equilibrium(N)\n",
    "        \n",
    "    for trial in range(num_trials):\n",
    "        x_init = np.random.uniform(size=N) * W/N\n",
    "        \n",
    "        sim_hist = np.zeros((N, T+1))\n",
    "        sim_hist[:, 0] = x_init\n",
    "        current_strat = x_init.copy()\n",
    "        for iteration in range(T):\n",
    "            for i in range(N):\n",
    "                new_strat = best_response_uniV2(i, current_strat)\n",
    "                current_strat[i] = new_strat\n",
    "                sim_hist[i, iteration+1] = new_strat\n",
    "            \n",
    "            # Verify if the termination condition has been met\n",
    "            if np.linalg.norm(np.round(current_strat, 1)-np.round(unique_equilibrium ,1)) == 0:\n",
    "                steps_to_converge[index, trial] = iteration + 1\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot simulation results\n",
    "steps_to_converge_mean = np.mean(steps_to_converge, axis=1)\n",
    "steps_to_converge_error = 1.96 * np.std(steps_to_converge, axis=1) / np.sqrt(num_trials)\n",
    "plt.errorbar(N_vals, steps_to_converge_mean, yerr=steps_to_converge_error)\n",
    "plt.xlabel(\"Number of Players\", fontsize=14)\n",
    "plt.ylabel(\"Iterations to Reach Equlibrium\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.grid()\n",
    "plt.savefig(\"output/uniV2_scenario1\", dpi=300)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Scenario 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the simulation parameters\n",
    "T=200\n",
    "num_trials = 100\n",
    "N = 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_vals = np.arange(5, 40, 5)\n",
    "strategy_delta = np.zeros((N_vals.shape[0], num_trials))\n",
    "profit_delta = np.zeros((N_vals.shape[0], num_trials))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Run the simulation\n",
    "for (index, N) in enumerate(N_vals):\n",
    "    unique_equilibrium = uniV2_equilibrium(N)\n",
    "    \n",
    "    budget_constraint = np.zeros(N)\n",
    "    budget_constraint[0] = 1000000\n",
    "    budget_constraint[1:] = np.random.uniform(size=N-1) * unique_equilibrium\n",
    "    \n",
    "    for trial in range(num_trials):\n",
    "        x_init = np.random.uniform(size=N) * budget_constraint\n",
    "        x_init[0] = np.random.uniform() * W/N\n",
    "        \n",
    "        sim_hist = np.zeros((N, T+1))\n",
    "        sim_hist[:, 0] = x_init\n",
    "        current_strat = x_init.copy()\n",
    "        for iteration in range(T):\n",
    "            for i in range(N):\n",
    "                new_strat = best_response_uniV2(i, current_strat)\n",
    "                if new_strat > budget_constraint[i]:\n",
    "                    min_bound_payoff = payoff_function_uniV2(0,\n",
    "                                                             np.sum(current_strat)-current_strat[i])\n",
    "                    max_bound_payoff = payoff_function_uniV2(budget_constraint[i],\n",
    "                                                             np.sum(current_strat)-current_strat[i])\n",
    "                    if min_bound_payoff < max_bound_payoff:\n",
    "                        new_strat = budget_constraint[i]\n",
    "                    else:\n",
    "                        new_strat = 0\n",
    "                current_strat[i] = new_strat\n",
    "                sim_hist[i, iteration+1] = new_strat\n",
    "                \n",
    "        whale_strat = current_strat[0]\n",
    "        whale_payoff = payoff_function_uniV2(whale_strat, np.sum(current_strat[1:]))\n",
    "        base_payoff = payoff_function_uniV2(unique_equilibrium, unique_equilibrium * (N-1))\n",
    "        \n",
    "        strategy_delta[index, trial] = (whale_strat - unique_equilibrium) / unique_equilibrium\n",
    "        profit_delta[index, trial] = (whale_payoff - base_payoff) / base_payoff\n",
    "\n",
    "# Plot simulation results\n",
    "        \n",
    "strategy_mean = np.mean(strategy_delta, axis=1)\n",
    "strategy_error = 1.96 * np.std(strategy_delta, axis=1) / np.sqrt(num_trials)\n",
    "profit_mean = np.mean(profit_delta, axis=1)\n",
    "profit_error = 1.96 * np.std(profit_delta, axis=1) / np.sqrt(num_trials)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.errorbar(N_vals-1, strategy_mean * 100, yerr=strategy_error * 100)\n",
    "plt.xlabel(\"Number of Fish\", fontsize=14)\n",
    "plt.ylabel(\"% Increase in Whale Strategy\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.ticklabel_format(style='sci', axis='y', scilimits=[0, 1])\n",
    "plt.grid()\n",
    "plt.savefig(\"output/uniV2_scenario3strat\", dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYAAAAEYCAYAAABV8iGRAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAAyWUlEQVR4nO3deXgV5dn48e8dCAESIKxhJ+woskcRUCDuonWvdakbWlzq0l+t1ba2xVftYn3b91Xr0rdsLhX3pYhaFYISkCWgbKIGsgBhJ4EkZM/9+2NONMYkZxJyzpzl/lzXXJwzZ2ae+2Fg7plnZp5HVBVjjDHRJ8brAIwxxnjDEoAxxkQpSwDGGBOlLAEYY0yUsgRgjDFRyhKAMcZEqbBIACIyV0T2icgmF8veIiIbReQzEVkuIscHI0ZjjAk3Eg7vAYjIVKAIeFZVT/CzbEdVPeL7fAFwm6qeE4QwjTEmrITFFYCqfgwcqj1PRAaLyHsikiEin4jICN+yR2otFg+EfoYzxhgPtPY6gGPwD+AWVf1aRCYCTwKnAYjIT4GfA21q5hljjPmusGgCAhCRZGCRqp4gIgnAfuDLWovEqepxdda5CjhbVa8LXqTGGBMewvUKIAYoUNWxfpZbCDwV+HCMMSb8hMU9gLp87fxZIvJDAHGM8X0eWmvR84CvPQjRGGNCXlhcAYjIi8B0oJuI7AR+D1wNPCUi9wOxOGf7nwO3i8gZQAWQD1jzjzHG1CNs7gEYY4xpWWHZBGSMMebYhXwTULdu3TQ5OTmgZRQXFxMfHx/QMoLF6hJ6IqUeYHUJVfXVJSMj44Cqdm9svZBPAMnJyaxduzagZaSlpTF9+vSAlhEsVpfQEyn1AKtLqKqvLiKS4289awIyxpgoZQnAGGOilCUAY4yJUpYAjDEmSlkCMMaYKGUJwBhjopQlAGOMiVKWAIyJciu2HWDxxt1UVFV7HYoJspB/EcwYEzjFZZXc/FwGhaWV9OzYlmsmDeCKE/vRNSHO69BMEATtCkBEiupMVSLyeLDKN8Z836sZOyksreTXM0YwNCmBv7z/JZP+tIRfvvo5W/KO+N+ACWtBuwJQ1YSazyISD+wFXglW+caY76quVualZzGufyKzpg5m1tTBfL23kPkrsnl93S5eXruTiQO7cMOUZM44LonWrazFONJ41QR0GbAP+MSj8o2Jeku27iP74FHuPmv4N/OGJnXg4YtH8cuzR/DS2lwWrMjhlufX0SexHddOGkDfCus+PpJ4Mh6AiCwBPlbV2Q38PguYBZCUlDRh4cKFAY2nqKiIhIQE/wuGAatL6AnVevx5dQl7jyp/mdqOVjFS7zLVqqzfV8UHORVsPVRNmxhlcp9YzuwfS58O4X1FEKr7pTnqq0tqamqGqqY0tl7QE4CI9AeygCGqmuVv+ZSUFLXeQN2zuoSeUKzHlrwjzHjsE+47dwS3TBvsep0/vb6SVXuqKaus5pQh3bh+cjKnjehBTAMJJJSF4n5prgZ6A/WbALxI4dcCy90c/I0xgTE3PYt2sa248sT+rtc5vndHZp4Qx8pfnc49Zw8nc18RNz27ltT/TmPO8iyOlFYEMGITCF4lgAUelGuMAfYXlvH2Z3lcNqEvndrHNnn9LvFt+GnqED65N5UnrhpH94Q4Hly0hUl/+Ijfv7WJ7fuLAhC1CYSg3gQWkclAH+zpH2M88/ynOZRXVXPDlORj2k5sqxjOH92b80f3ZuPOw8xbkcWLq3ewYGUO04d35/rJyUwd2j0sm4eihasrABHZLiJd65mfKCLbm1DedcDrqlrYhHWMMS2ktKKKF1blcNqIHgzq3nI3QEf17cRfLx9L+n2n8f/OGMbmvCNcP28NZ/xtGc+uzKa4rLLFyjItx+0VQDLQqp75cThn9K6o6s1ulzXGtLy3P8/jQFE5N54yMCDb794hjrvOGMqt0wezeONu5qVn8bu3NvOX97/k8pR+XDcpmf5d2wek7HBXWlHFxl2HWZ+bz7qcAtbvyGfRHafSvUPg3spuNAGIyCW1vp4nIodrfW8FnA5kByAuY0wLU1XmLs9iRM8OTB78vQv6FtWmdQwXjevDReP6sC43n/np2SxYkc3c9CxOH5HEzCnJTBrcFZHobB5SVXbml7AuN5/1uQWsz81nc94RKqudpzL7d2nPpEFdKa2oCmgc/q4AXq2JF5hT57cKnIP/3S0ckzEmAFZuO8jWPYU8cunooB54x/fvzPj+nfn1jON4YVUO/1qVy1Vf7GVYUgLXTx7IxeP60K5NfQ0MkaOkvIoNOwtYv6OAdTn5rN9RwP7CMgDaxbZidN9O/GTqIMb378zYfokBPeuvrdEEoKoxACKSBZyoqgeCEpUxpsXNTc+ia3wbLhjb25Pye3Zqy91nDeenqUP49+d5zEvP5tdvbOTP723lipP6ce2kZPoktvMktpakquw4VHN2n8+63AK+2P3t2X1y1/acOqQb4/onMq5/Z0b07OBZNxuu7gGoamAaDI0xQZF1oJiPtu7jjtOG0jbW27PttrGt+GFKPy6b0Jc12fnMS8/i/z7ezv99vJ2zR/bkhikDOTG5c9g0Dx0tr2TDzsOs87Xdf7YjnwNF5QC0b9OKMX0TuXnat2f3odTTaoMJQER+DjypqqW+zw1S1b+2eGTGmBYzPz2L2JgYfnyy+xe/Ak1EOGlgF04a2IVdBSU8tzKHF1fn8u6mPYzs3ZHrJyfzgzG9PU9YtakqOQePftN2vy43n617Cqnynd0P6hbPtGE9GNc/kfH9OzO8Z4cGu9kIBY1dAdyB88JWqe9zQxSwBGBMiDpcUsErGTv5wZje9OjQ1utw6tUnsR33nTuCu04fypuf7WJeehb3vLqBP767latO6s81kwaQ1DH4sReXVfL5zoJvbtSuzy3gYLFzdh/fphVj+ydy2/TB35zdd45vE/QYj0WDCaB2s481ARkTvhauzuVoeRUzT0n2OhS/2rVpxZUn9eeKE/uxcttB5q3I5u9pmTy9bBvnjurFDVOSGd+/c0DKVlWyDhR/c2a/LreAL/ccwXdyz+Du8aSO6OHc1B6QyNAeoX1270ZjTUBVQC9V3Scic4G77AUuY8JLZVU1C1Zkc/KgLozs3cnrcFwTESYP6cbkId3IPXiUZ1dm89LaHfz78zzG9EvkhsnJzBjVizatm3/ztKRSSc888M1TOetz88k/6vRn1CGuNWP7J3LmaUOdm7X9EklsH15n92401gRUAiTg9Nt/HXAvYAnAmDDy3uY95B0u5YELT/A6lGbr37U9959/PP/vzGG8vm4n81Zk87OXPuPhxV/w44kDuGpif7+PTaoq2w8Usy7HObNfn5vPl3uOoqwCYGiPBM48Psl3dt+Zwd0Twv7s3o3GEsAK4E0RyQAEeExESupbUFVnBiI4Y8yxmbs8iwFd23PaiB5eh3LM4uNac82kZK6eOIBPMg8wLz2Lv334FX9fmsn5Y3pxw+SBjOrrXOUUllbw2Y6Cb5pz1ucWcLjEd3bftrXz+GVCKRdPHcfYfol0atf0TvEiQWMJ4BrgF8AQnBu9XYGyYARljDl2Nc+gz/7B8RF1NhsTI0wb1p1pw7qzfX8RC1Zk82rGTl5ft4sxfTtRWlHNV/sKUQUR5+z+3BN6ftN2P6hbAjExQlpaGtOGdfe6Op5q7CbwXuAe+OZFsCtV9WCwAjPGHJu56dl0iGvNZSn9vA4lYAZ1T+CBC0/g7rOH8+ranby+fie9EtsyY1Qvxg9IZEy/RDq2jc6zezfsRTBjIlBeQQmLN+5m5pRkEuK8Gvo7eDq2jWXmKQOZGaBO7iKV61voInKeiHwsIgdEZL+ILBORGYEMzhjTPM+uzEFVuXZSstehmBDmdjyAm4A3gG04TwPdhzOu7xsiYjeAjQkhR8sreXF1Luec0JN+XazrZdMwt9eG9wI/V9Unas2b43tC6D5gbotHZoxpltfW7eJwSQUzp1hziGmc2yag/sB79cx/FxjQcuEYY45FdbUyb3kWY/p2YsKAwLwxayKH2wSQC5xZz/yzgJyWC8cYcyyWfbWf7QeKmXnKwLDpTdN4x20T0KPA4yIyHucFMQVOwXlXoLGO4owxQTRneRZJHeOYMaqX16GYMOD2MdBnRGQfzuhfNcNEfgFcrqpvBSo4Y4x7X+4pZHnmAe45ezixHg0wYsKL338lIhIrIo8A61T1FFXt6ptOac7BX0SuEJEvRKRYRLaJyKnNitwY8x1zl2fRNjaGq04KnT7/TWjzmwBUtQK4Dac/oGMiImcCfwZuADoAU4Htx7pdY6LdwaIy3vhsF5eM7xt2fdIb77i9TnwfOK0FynsA+C9V/VRVq1V1l6ruaoHtGhPVXliVS3llNTOnJHsdigkjoqr+FxK5DfgdsBDIAIpr/66qr7vYRiucLqZ/B9wEtAXeBO5R1ZI6y84CZgEkJSVNWLhwoYuqNF9RUREJCQkBLSNYrC6hJ9D1qKhWfrGshP4dYrg7JbCjZkXKPoHIr0tqamqGqqY0uqKq+p2A6kamKpfb6I3z9NBaoBfQDUgHHm5svQkTJmigLV26NOBlBIvVJfQEuh6vrt2hA+5dpMu+3BfQclQjZ5+oRn5dgLXq57jsqglIVWMamdyO2Fxzlv+4qu5W1QM4Ywlbf0LGNJOqMmd5FkN7JHDq0G5eh2PCjN/HQEVkAM4LX62BZaq6pTkFqWq+iOzEuQowxrSAVVmH2LL7CH+8ZJS9+GWarNEEICJTgcVATY9SlSJynaq+2Mzy5gF3iMh7QAXwM2BRM7dlTNSbszyLzu1juXhcH69DMWHIXxPQg8BSoC/OiGBzgUeOobwHgTXAVzgvkq0HHj6G7RkTtXIOFvPhF3u5euIA2sa6bYk15lv+moBGAVNVNQ9ARO4GfiIinVU1v6mF6bfvFNzW5EiNMd8xLz2b1jHCNZOsP0bTPP6uABKBfTVfVLUYOOqbb4zxyJHSCl5Zu4PzR/cmqWNgH/00kctNX0CjReRQre8CnCAi3/Q1q6rrWjwyY0yDXl6zg+LyKuvz3xwTNwngfb7fDUTtPoAUsAZIY4KksqqaeenZnJTchVF9O3kdjglj/hKAnV4YE2I+2LKXXQUl/Pb8470OxYS5RhOAqtpgL8aEmLnpWfTr0o4zj0/yOhQT5qzTcGPCyIadBazJzuf6yQNpFWMvfpljYwnAmDAyd3kWCXGtuTylr9ehmAhgCcCYMLHncCmLNuzm8pR+dGgb63U4JgJYAjAmTDz3aTZVqlw/OdnrUEyEaFICEJFuIjJRROICFZAx5vtKyqt4YVUuZx2fRP+u7f2vYIwLrhKAiHQQkZdx3gpeAfTxzX9aRGYHLjxjDMAb63dRcLTCXvwyLcrtFcCfcQ764/m2X39wevK8uKWDMsZ8S1WZm57FCX06ctLALl6HYyKI2wRwAfAzVf2M7/bn/wUwqKWDMsZ86+OvD5C5r4iZUwZan/+mRblNAJ2Bg/XM7wBUtVw4xpi65izPokeHOM4f3dvrUEyEcZsA1uBcBdSouQq4GeeegDEmAL7eW8jHX+3n2kkDaNPaHtozLctNZ3AAvwbeF5GRvnV+7vt8EjA1UMEZE+3mpmcT1zqGqyZan/+m5bkdFH4FMBloA2wDTgfygEnWFbQxgXGouJzX1+3kkvF96BLfxutwTARyewWAqm4ErgtgLMaYWl5cnUtZZTU32KOfJkAaTAAi4vp5M1U95H8pY4xb5ZXVLFiRzalDuzEsqYPX4ZgI1dgVwAG++8hnfYQmDAgjImnAyUClb9YuVR3uZl1josnijbvZV1jGny8b7XUoJoI1lgBSA1Tm7ar6zwBt25iwp6rMWZ7F4O7xTBva3etwTARrMAGo6rJgBmKMcazNyWfjrsM8dNEJxFif/yaARNVfK0+dFUR64jwN9A1VzXW5bhowEqfp6EvgN6qaVs9ys4BZAElJSRMWLlzYpBibqqioiISEhICWESxWl9DT1Ho8vr6UrYeq+Ov09sS1Cq0EECn7BCK/LqmpqRmqmtLoiqrqdwI6AQtw+gGqqju52YZvOxNx3h6Ow3miqBAY3Ng6EyZM0EBbunRpwMsIFqtL6GlKPXIPFuvA+xbpn979InABHYNI2SeqkV8XYK36OSa7fbXwUWAMcBFQClwF3APsBH7kchuo6ipVLVTVMlVdAKQDM9yub0ykm78imxgRrp1kL36ZwHP7HsC5wJWq+omIVAEZqvqSiOzG6Q7i1WaWrzjNQcZEvcLSCl5as4MZo3rRq1M7r8MxUcDtFUAikOP7fBjo6vu8EucNYb9EJFFEzhaRtiLSWkSuxulG4v0mxGtMxHpl7U6KyiqZeYq9+GWCw20C2Ma33T5/AVwhTr+0lwBuXwKLBR4C9uO8Y3AHcJGqfuk+XGMiU1W1Mn9FNhMGdGZsv0SvwzFRwm0T0HxgNJAG/AlnIJjbcRLIXW42oKr7gRObHKExUeDDL/aSe+go9507wutQTBRxlQBU9W+1Pi8RkRFACvC1On0EGWOOwdzlWfRJbMdZxyd5HYqJIq47g6tNnef+XT37b4xp3KZdh1mVdYjfzDiO1q2sz38TPK4TgIhMxOkGugd17h2o6p0tHJcxUWNuehbxbVrxo5P6eR2KiTKuEoCI/AJ4BMjEGQeg9uvDTXuV2BjzjX1HSvn353lcPXEAHdvGeh2OiTJurwDuAu5U1ScCGYwx0eb5T3OorFaun5zsdSgmCrltcOwILA5kIMZEm9KKKp5flcvpI5JI7hbvdTgmCrlNAC8C5wQyEGOizZvrd3GouJwb7cUv45HGRgT7ea2vO4AHRGQKsAGoqL2sqv41MOEZE5lUlbnpWRzXqyMnD3I9+J4xLaqxewB31PlehNPtQ92uHxSwBGBMEyzPPMBXe4t49IdjcF6qNyb4GhsQxq5LjQmQucuz6JYQxw/G9PI6FBPFGr0HICLTRcSeTTOmBWXuK2Lpl/u55uQBxLV2NZy2MQHh7zHQJUCpiKwElvq+r1LVqoBHZkyEmr8iizatY7j65P5eh2KinL+ngIbhvAOwB7gVWA4UiMi7InKPiKSINWAa41rB0XJey9jFRWN70y0hzutwTJRr9ApAVTNx3v79PwBfJ3CpwDTgbpyeQQ8D9hiDMS68uHoHJRVV1ue/CQlN6gxOVbeKyCGcMQAOA1cAkTGqsjEBVlFVzYIV2UwZ0pURPTt6HY4x/l8EE5GuInKpiDwhIltwegG9EzgIXA50DnCMxkSEdzftYc+RUmZOsbN/ExoavQIQkc9x7gOsBZbh3A9IV9WjQYjNmIihqsxZnsXAbvGkDu/hdTjGAP6vAIYC+cB2nGEhM+3gb0zTrcst4PMdBdwwJZmYGHtuwoQGfwmgE04zTyZwDbBZRHJEZIGI3CAidi1rjAtzl2fRsW1rLh3f1+tQjPlGowlAVStUdbmqPqiqp+G0918HZAHXA1tEJLuphYrIUBEpFZHnmxGzMWHlQEk1727azZUT+xMf16xB+IwJiKaOP1dda1JAgOYMY/R3YE0z1jMm7HyYU4mIcN2kZK9DMeY7/N0Ebg2chPPsfyowCWiL8yTQUmCO70/XROQKoABYAQxpcsTGhJHiskqW7azg3BN60TuxndfhGPMdotrwiI4iUgS0A3bjHOiXAktVNatZhYl0xHmi6HTgRmCIqv64nuVmAbMAkpKSJixcuLA5xblWVFREQkJkvM5gdQktH+ZU8PwX5dx/cluGJIZ/vz+RsE9qRHpdUlNTM1Q1pdEVVbXBCbgZGNrYMk2ZgP8F7vV9ng0872+dCRMmaKAtXbo04GUEi9UldFRVVeu0R5boaX9Y7HUoLSbc90ltkV4XYK36Ob766wrimWYmpO8RkbHAGcC4ltqmMaFsydZ9ZB88yq1jrM8fE5qC+UjCdCAZyPX1H5cAtBKR41V1fBDjMCYo5izPonentqQkNfVZC2OCI5j/Mv8BDAbG+qangXeAs4MYgzFBsSXvCCu3H+Taycm0she/TIgKWgJQ1aOquqdmwhlislRV9wcrBmOCZW56Fu1iW3Hlidbnvwldnr2VoqqzvSrbmEDaX1jG25/l8aMT+9GpvQ2oZ0KX6wQgIu1xmm56UOfKQVVfb9mwjAlfz3+aQ3lVNTdMSfY6FGMa5SoBiMgZwItA13p+ViD8H3A2pgWUVlTxwqocThvRg0HdI+MZcxO53N4D+F+cG7Z9VTWmzmQHf2N83v48jwNF5dxoI36ZMOC2CSgZuEBV8wIYizFhTVWZuzyLET07MHlwfRfLxoQWt1cA6cDwQAZiTLhbue0gW/cUMnPKQHzvuhgT0txeATwNPCoivYGNQEXtH1V1XUsHZky4mZueRdf4NlwwtrfXoRjjitsE8Krvz3/U85vdBDZRL+tAMR9t3ccdpw2lbaz9dzDhwW0CsDtaxjRifnoWsTEx/Phke/HLhA9XCUBVcwIdiDHh6nBJBa9k7OQHY3rTo0Nbr8MxxrUGE4CIXAL8W1UrfJ8bZC+CmWj20ppcjpZXMfOUZK9DMaZJGrsCeBXoCezj23sA9bF7ACZqVVZVs2BFDicP6sLI3p28DseYJmkwAahqTH2fjTHfen/zXnYVlDD7gpFeh2JMk9mB3ZhjMGf5dgZ0bc9pI3p4HYoxTWYJwJhmWp+bz7rcAm6wPv9NmLIEYEwzzU3PpkNcay5L6ed1KMY0iyUAY5ohr6CExRt3c8VJ/UiI82xYDWOOif3LNaYJqqqVdzbu5rGPvkZVuXZSstchGdNsTUoAIpKCM67vIlUtFpF4oExVKwMSnTEhorKqmjc/y+PJpZlsP1DM0B4JPHNNCv26tPc6NGOaze2AMEnA28CJOM/9DwW2A38FSoG7AhWgMV4qr6zmtXU7eTItkx2HSjiuV0eevHo854zsSYzd+DVhzu0VwN+APTgjguXWmv8K8LjbwkTkeeB0IN63vUdU9Z9u1zcmWEorqnhl7Q6eSttG3uFSRvftxO/OH8kZx/Wwrp5NxHCbAE4HTlfV/Dr/+LcBTen96o/AjapaJiIjgDQRWa+qGU3YhjEBU1Jexb9W5/LMsm3sKyxjwoDO/OGSUUwb1t0O/CbiuE0A7YDyeuZ3x2kCckVVN9f+6psGA5YAjKeKyip5/tMc/vnJdg4UlXPyoC78z4/GMmlwVzvwm4jlNgF8DFwP/Nr3XUWkFXAv8FFTChSRJ33bagesBxY3ZX1jWtKR0goWpGczJz2LgqMVnDq0G3eePpQTk7t4HZoxASeq6n8hkeOBZcBnwDRgETAS6ARMUdVtTSrUSR6TgOnAn1W1os7vs4BZAElJSRMWLlzYlM03WVFREQkJCQEtI1isLi63Xa78J6eCD3IqKKmEMd1bceHgWAYltny/hrZPQlOk1yU1NTVDVVMaW89VAgAQkZ7ArcAEnBfI1gF/V9XdzYrY2ebTwBZVfayhZVJSUnTt2rXNLcKVtLQ0pk+fHtAygsXq0rgDRWX885MsnluZTXF5FeeM7Mntpw3hhD6B68nT9kloivS6iIjfBOD6PQBV3QP8vlnRNV7+4BbepjHfs+9IKc98vJ0XVuVQVlnN+aN7c3vqEIb37OB1aMZ4xu17ANOAUlVd5ft+PXATsBm4W1WLXGyjB3AaTvNRCXAGcCVwVbMiN8aFvIISnl62jYVrdlBVrVw4tjc/TR3C4O6RcelvzLFwewXwP8BsABEZDjwDzAFOAf6C0zTkj/qWexqnCSkH+JmqvtWkiI1xYcehozyZlsmrGTtRhcsm9OXW6YMZ0DXe69CMCRluE8BgYKPv86XAB6p6m4hMBF7DRQJQ1f04N5CNCZjt+4v4+9JtvPnZLlqJcMWJ/bll+mD6JLbzOjRjQo7bBFB72MfTgTd8n2veDjbGU1/tLeSJJZks2pBHm9YxXDcpmZunDSKpow3SbkxD3CaANcBvReQD4FR8j2gCyThJwBhPbMk7whNLv+bdTXtoF9uKn0wdxE2nDKJ7hzivQzMm5LlNAD8D/gVcCDxc67n/HwIrAhCXMY3asLOAxz7K5MMv9tIhrjW3pw5h5pSBdI5v43VoxoQNVwlAVTcBo+v56RdAVYtGZEwjMnIO8dhHmSz7aj+d2sXy/84YxvVTkunULtbr0IwJO8c0IIyquu4HyJjmUlU+3X6Ix5d8zYptB+kS34ZfnjOca04eQIe2duA3prlcJwARuQHnuf3+wHeus1V1UAvHZQyqysdf7efxJV+zJjuf7h3iuP+847hqYn/at7HB7Iw5Vm5fBLsH+BXO8/9TgSeBIb7PjwYsOhOVVJUlW/fx8KelbD+8ml6d2vJfF47k8pR+tI1t+b56jIlWbk+jfgLMUtVXReR24AlV3S4ivwUGBC48E02qq5X/bNnD40sy2Zx3hG7thD9cPIpLJ/QhrrUd+I1paW4TQF9gte9zCdDR9/lF3/yftHBcJorUDLT+9yWZfLm3kIHd4vnLZaPpfCSTMyY2ZbwhY0xTuE0Ae4BuOMNB5uB05fwZTjOQu+5Ejamjsqqatz7L4+9pmWzf7wy0/r9XjOX80b1pFSOkpTWpl3FjTBO5TQBLgAtwuoCeA/xNRC4HxgMvByg2E6HKK6t5fd1OnkzbRu6hozbQujEecZsAZuF04IaqPi0i+cAUnH6AnglQbCbCVFZV8+KaHTydto1dBSWM7tuJ356fYgOtG+MRty+CVQPVtb6/BLwUqKBM5MkvLueOF9ezPPMAEwZ05uGLT7CB1o3xWFPeAxgF3IzTM+hMVd0tIhcBOaq6PkDxmQiwJe8INz+/lr2Hy/jzpaO4PKWfHfiNCQExbhYSkbNwOoTrgzOoS03fuoNp+VHCTAR5+/M8LnkqnYpK5eVbJvGjE/vbwd+YEOEqAQAPAj9X1YuB8lrz04CTWjooE/4qq6r5w+IvuPPF9Yzq04m375jC2H6JXodljKnFbRPQSGBxPfMPAV1aLhwTCfKLy7n9xXWkZx7k2kkDuP+842nT2u25hjEmWNwmgHyc5p/sOvPHAztbMiAT3jbnHebm5zLYV1jGI5eN5vKUfl6HZIxpgNvTsn8BfxGRvjgvfrX2DRT/KPBsoIIz4eWtz3Zx6VMrqKxSXrl5kh38jQlxbq8A7gfm47wFLMAW35//Ah4OSGQmbFRWVfOnd7fyz+VZnDSwC3+/aryNyGVMGPCbAEQkBhiK8wjob3GafWKA9ar6tduCRCQOpxfRM3DuG2QCv1bVd5sRtwkRh4rLuf1f61ix7SDXT07mN+cdR2wra+83Jhy4uQJQnH5/jlfVTGD7MZS1A5iG06fQDOBlERmlqtnN3Kbx0KZdTnv//qIyHv3hGC6b0NfrkIwxTeA3AaiqisiXQHecs/ZmUdViYHatWYtEJAuYwPdvLpsQ9+b6Xdz72ga6xLfh1VsmMbpvotchGWOaSFT9d+YpIucCvwFuBz5XNyv532YSzj2Fsaq6tc5vs3D6HyIpKWnCwoULj7W4RhUVFZGQkBDQMoIl0HWpqlZe/rKc93MqGd45hp+ObUvHuMC82BUp+yVS6gFWl1BVX11SU1MzVDWl0RVV1e8EFAIVOAPAlwFHak9utlFne7HAh8Az/padMGGCBtrSpUsDXkawBLIuBwpL9YpnVuqAexfp79/apOWVVQErSzVy9kuk1EPV6hKq6qsLsFb9HF/dPgV0By3U77/vpvJzOG8U394S2zSBV7u9/79/OIZLrb3fmLDntjfQ+S1RmDidwMwBkoAZqlrREts1gfX6up386vWNdI1vw2u3TGZU305eh2SMaQFuB4X/IVCuqm/VmX8hEKuqr7os7yngOOAMVS1pUqQm6Cp8/fnMS8/m5EHO8/1dE+z5fmMihdsHtmcDpfXMr/tkT4NEZADOuwRjgT0iUuSbrnYZgwmiA0VlXDNnFfPSs5k5ZSDP3TjRDv7GRBi39wAGAV/WMz/T95tfqlrzFrEJcRt3Hubm59ZysLicv14+hkvGW3u/MZGoKZ3BDeX7z+sPw3lCyESI1zJ28qs3NtI9IY7Xbp3MCX2svd+YSOU2AbyFMxD8Jar6FYCIDAf+CrwZoNhMEFVUVfPwO18wf0U2kwZ15YmrxlmTjzERzm0C+CXwHrBFRHb75vUCVgP3BCIwEzwHisq47YV1rM46xI2nDORX546gtfXnY0zEc/sYaCEwRUTOxLmJK8A64CPfCwcmTG3YWcDNz2VwqLic//nRWC4a18frkIwxQeJ6UHgAVf0A+CBAsZggezVjJ7+29n5jopbrBCAiE4HTgR7UeXxUVe9s4bhMAFVUVfPQoi0sWJnD5MFdeeKq8XSJb+N1WMaYIHP7ItgvgEdwHvvM47vdQlgTUBjZX1jGT19Yx+rsQ/zk1IHce4619xsTrdxeAdwF3KmqTwQyGBNYn+8o4JbnM8g/Ws7/XjGWC8dae78x0cxtAugILA5kICawXl67g/vf3ESPDk57/8je1t5vTLRzmwBeBM7BGdLRhJHyymoeemcLz67MYcqQrjxx5Xg6W3u/MQb3CWAH8ICITAE24IwN8A1V/WtLB2aO3f7CMm57IYM12fnMmjqIX5493Nr7jTHfcJsAbgKKgMm+qTbFeSPYhJD1ufnc+vw6CkrKeezKcVwwprfXIRljQozbF8EGBjoQ03JeXuNr7+8Yx+u3TuH43h29DskYE4Ka9CKYCW3lldU8u7mMJTs2cOrQbjx2xThr7zfGNKjRBCAiP3ezEbsH4L19haXc9vw61u6o5Oapg7jH2vuNMX74uwK4w8U27B6Ax9bl5nPr8xkcKank1jFx3DvjOK9DMsaEgUYTgLX9h76Fq3P53VubSeoUx+u3TWbvl+u8DskYEybsHkCYKq+s5oF/b+aFVbmcOrQbj185jsT2bdhb37htxhhTD0sAYWjfkVJufWEdGTn53DJtMPecPZxWMTbapjGmaYJ6l1BEbheRtSJSJiLzg1l2pMjIyef8x5ezJe8IT1w1jvvOHWEHf2NMswT7CiAPeAg4G2gX5LLD3ourc/ndW5vo1akdz954EiN62vP9xpjmC2oCUNXXAUQkBegbzLLDWVllFbPf3sKLq3OZOqw7j10xlsT29ny/MebYSFNHdBSRkcB0oBWwXFWb/NiJiDwE9FXV6xv4fRYwCyApKWnCwoULm1pEkxQVFZGQkBDQMpqjoKyatXuqWLazkh2F1Zw/KJZLhsYSIw03+YRqXZojUuoSKfUAq0uoqq8uqampGaqa0th6TboCEJGbgQeBNKAN8JCIPKSqjzQt3Map6j+AfwCkpKTo9OnTW3Lz35OWlkagy3BrX2Ep72/aw6INu1mdfQhVGJaUwFMXDOPcUb38rh9KdTlWkVKXSKkHWF1CVXPr4u9N4O6qur/WrDuB0aq6x/f7qcBrOKOFmWbaX1jGe5t2887G3azKcg76Q3skcNfpQzlvVC+GJnXwOkRjTATydwWwWkQeUNX5vu9HgeOAPb7vxwNHAhRbRNtfWMZ7m/eweMNuVmUdpFphSI8E7jxtKOeN7sUwO+gbYwLMXwI4BXhCRK7BaZO/E3hFRGJ961YC17gtTERa+9ZrBbQSkbZApapWNif4cHOgqIz3Nu3hnVoH/cHd47n9NOdMf1hSAtJI+74xxrQkf11B7AIuFpFLgf/gtMsPAwbjvEPwpaqWNqG8+4Hf1/r+Y+ABYHYTthFWDhY5Z/rvbNjNp9udg/6g7vHcnjqEGaN7MTypgx30jTGecDsewGsi8gFOW386MEtV1zS1MFWdTQQf7GscLCrj/c17eWdjHiu3+Q763eL5aeoQzrODvjEmRPhNACIyA6fd/3NVvUVETgHmishHwG9UtTjQQYaDQ8XlvO8701+5/SBV1crAbvHcNt056I/oaQd9Y0xo8fcU0H/jNNMsBW4Tkfmq+qCIjMdpzlkvIj9T1cVBiDXk1Bz0F2/czYptzkE/uWt7bpk2iPNG9ea4XnbQN8aELn9XANcBZ6tqhoh0AT4FHlTVCuD3IvIS8AwQNQkgv+ZMv85B/+apgzhvdC+O79XRDvrGmLDgLwEcBQYCGUA/4Ds3fFV1C3BqYEILHfnF5fxni/NyVs1Bf0DX9syaOojzRvViZG876Btjwo+/BPAr4FkReQxoj3NFEBUKjpbzn817WbRxNysyD1BZrfTv0p6fnDqI80fbQd8YE/78PQb6goi8BwwCvlbVgqBE5ZHDRyt4f4tzIzfdd9Dv16UdN53qnOmf0McO+saYyOH3KSBVPQgcDEIsnjh8tIJPdlYwf95qln/tHPT7dm7HjacO5LxRvRjVp5Md9I0xESkqRwQ7fLSC/2xxnt5ZnnmAiiqlT2IRN54ykBmjejG6rx30jTGRL2oSwOGSCj7YspfFG3fzydf7fQf9dtwwZSA9y/O44cJUO+gbY6JKRCeAwyUVfLhlL+/UOehfPzmZGaN6MbZfIiJCWtpeO/gbY6JOxCaAX7+xkVfX7qS8qprendpy3aRkzhv97UHfGGOiXcQmgL6d23HNpAHOQb9vIjE2cLoxxnxHxCaA26YP8ToEY4wJaTFeB2CMMcYblgCMMSZKWQIwxpgoZQnAGGOilCUAY4yJUpYAjDEmSlkCMMaYKGUJwBhjopSoqtcxNEpE9gM5AS6mG3AgwGUEi9Ul9ERKPcDqEqrqq8sAVe3e2EohnwCCQUTWqmqK13G0BKtL6ImUeoDVJVQ1ty7WBGSMMVHKEoAxxkQpSwCOf3gdQAuyuoSeSKkHWF1CVbPqYvcAjDEmStkVgDHGRClLAMYYE6UsARhjTJSK6gQgImkiUioiRb7pS69jcktEbheRtSJSJiLz6/x2uohsFZGjIrJURAZ4FKZfDdVDRJJFRGvtmyIR+a2HofolInEiMkdEckSkUETWi8i5tX4Pi/3SWD3CdL88LyK7ReSIiHwlIjfV+i0s9kmNhurS7P2iqlE7AWnATV7H0czYLwEuAp4C5tea3w04DPwQaAv8BfjU63ibUY9kQIHWXsfYhLrEA7N9sccA5wOFvu9hs1/81CMc98tIIM73eQSwB5gQTvvERV2atV8idkzgSKeqrwOISArQt9ZPlwCbVfUV3++zgQMiMkJVtwY9UD8aqUfYUdVinANnjUUikoXzH7QrYbJf/NQjw5OgjoGqbq791TcNxqlPWOyTGo3U5WBzthfVTUA+fxSRAyKSLiLTvQ6mBYwEPq/54vvPvM03PxzliMhOEZknIt28DqYpRCQJGAZsJoz3S5161Air/SIiT4rIUWArsBtYTJjukwbqUqNJ+yXaE8C9wCCgD86LFP8WkcHehnTMEnAua2s7DHTwIJZjcQA4ERiAc6bWAXjB04iaQERiceJd4DubDMv9Uk89wnK/qOptOLGeCrwOlBGm+6SBujRrv0R1AlDVVapaqKplqroASAdmeB3XMSoCOtaZ1xGnDTdsqGqRqq5V1UpV3QvcDpwlInXrFnJEJAZ4DijHiRvCcL/UV49w3i+qWqWqy3GaGm8lDPdJjbp1ae5+ieoEUA8FxOsgjtFmYEzNFxGJx2kj3NzgGuGh5pX1kN4/IiLAHCAJuFRVK3w/hdV+aaQedYXFfqmjNd/+3YfNPmlATV3qcrVfojYBiEiiiJwtIm1FpLWIXA1MBd73OjY3fDG3BVoBrWrqAbwBnCAil/p+/x2wIVRvajVUDxGZKCLDRSRGRLoCjwFpqlr3kj3UPAUcB/xAVUtqzQ+r/UID9Qi3/SIiPUTkChFJEJFWInI2cCWwhDDbJ43Vpdn7xevHmjx8nKo7sAbncq8A+BQ40+u4mhD/bL59CqBmmu377QycG0QlOI+6Jnsdb1Pr4fuHnQUU49zoehbo6XW8fuoywBd/KU7zQs10dTjtl8bqEW77xff/fJnv//gRYCPwk1q/h8U+8VeX5u4X6wzOGGOiVNQ2ARljTLSzBGCMMVHKEoAxxkQpSwDGGBOlLAEYY0yUsgRgjDFRyhKAiSoiMl9EFnkdR20icqGIfC0ilVJnbAeX66eJyBMul50tIpuaHKSJSJYATND4Dr4qIvfXmT/dNz/ke5UMkH8Cr+G8gHVXfQv4DvJaz5SI0wX4r4IXrokUlgBMsJUCvxSR7l4H0pJ8vWY2Z71EnIFJ3lfVXdr4q/vzgF51psOqekhVQ74DMxN6LAGYYFsKZAMNDldX3xVBrSHvUuosc66IZIhIiYh8IiJ9RWSaiHwuzrB4i3x9o9Qt434R2etbZp6ItKv1m4jIL0Vkm2+7G0Xkx/XEcqWILBGREuDmBurSWUQWiEi+b1sfisjImjoA+b5Fl/i2Ob2Rv7ujqrqnzqR1m4BE5BIR2eAr75CILBOnT//acV3hq1+hiLwZxVdfUc0SgAm2auA+4BZpmbEXHgB+BkwEOgMv4XTqNQuYjjO4x+w660zD6QXydOBS4Czgz7V+fwi4EfgpcDzwR+AZETmvznb+CDzpW+bNBuKb74vtQuAk4Cjwni/hrODbwUcuxTmjX+G3xo0QkZ7AQmABTmduU3G6dK4tGfgRcDFO3ccBDx9LuSZMed3BkU3RM+EcDBf5Pi8FFvo+T8fpfKxbfd9985J981LqLHN2rWVu980bX2vebGBTnRgKgIRa836MM6hGvG8qAU6tE/v/AIvrxHK3n/oO9S03tda8TjiDjtzk+97Nt8x0P9tKw+mXv3bnbE/X+u0J3+fxvu0NaGA7s3Ga4TrVmvcbINPrfx82BX+yMYGNV34JfCoijx7jdjbU+rzX9+fGOvN61F1HVYtqfV8JtMHpVz0OZ4Dw90Skdk+JsThNV7Wt9RPbcThXPCtrZqjqYRHZiHPV0FQv4Vzx1DhSzzKfAx8Cm0TkP77Pr6rq/lrL5Oh37zXk8f2/IxMFLAEYT6jqGhF5Dafp5cE6P1f7/qw9mEVDN1lrD1Sivm3XndeUps6aZX8A5DZSFjhd7zamscE4mtMN72FVzWxsAVWtEpGzgJNxmnduxBn3epqq1ox/W7ceTf07MhHCdrrx0q9xxjU9p878mrPVXrXmjW3BckeJM/pTjZNxmle2AVtwmoMGqGpmnSmnieVswfk/NqlmhjhD9I3y/RYQ6lipqg/gjBObh9Pmb8x32BWA8YyqZorIP/j+s++ZwA5gtojch9Pmfj8tpzUwV0T+C+gN/An4P1UtBvA1Sz0qIgJ8jDN4+MlAtar+w20hqvq1iLyFcwN5Fs69h4dxmm7+1YL1+YaInIwzyMn7OM1f44B+BDDhmPBlVwDGa/8FVNae4WvCuQIYhNOm/QDO1UJLWYYz7utSnGEBl+Dck6jxW5ybpb/wLfcBzlM6Wc0o6wZgNfC278/2wDn63eEiW9JhYAqwCPga+G/gQVV9PkDlmTBmI4IZY0yUsisAY4yJUpYAjDEmSlkCMMaYKGUJwBhjopQlAGOMiVKWAIwxJkpZAjDGmChlCcAYY6LU/we+9/GJ5qdD+AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.errorbar(N_vals-1, profit_mean * 100, yerr=profit_error * 100)\n",
    "plt.xlabel(\"Number of Fish\", fontsize=14)\n",
    "plt.ylabel(\"% Increase in Whale Profit\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.ticklabel_format(style='sci', axis='y', scilimits=[0, 1])\n",
    "plt.grid()\n",
    "plt.savefig(\"output/uniV2_scenario3profit\", dpi=300)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Price of Anarchy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_vals = np.arange(5, 50, 1)\n",
    "optimal_payoff_uniV2 = np.zeros(N_vals.shape[0])\n",
    "equilibrium_payoff_uniV2 = np.zeros(N_vals.shape[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "for (index, N) in enumerate(N_vals):\n",
    "    opt_strat = np.sqrt(GAMMA * RESERVES[1] * RESERVES[0] / EXTERNAL_PRICE)\n",
    "    opt_strat = (opt_strat - RESERVES[0]) / GAMMA / N\n",
    "    optimal_payoff_uniV2[index] = payoff_function_uniV2(opt_strat,\n",
    "                                                  opt_strat * (N-1))\n",
    "    equilibrium_strat = uniV2_equilibrium(N)\n",
    "    equilibrium_payoff_uniV2[index] = payoff_function_uniV2(equilibrium_strat,\n",
    "                                                      equilibrium_strat * (N-1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(N_vals, equilibrium_payoff_uniV2, label=\"Equilibirum Payoff\")\n",
    "plt.plot(N_vals, optimal_payoff_uniV2, label=\"Optimal Payoff\")\n",
    "plt.xlabel(\"Number of Players\", fontsize=14)\n",
    "plt.ylabel(\"Individual Payoff\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.grid()\n",
    "plt.legend()\n",
    "plt.savefig(\"output/uniV2_anarchy\", dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(N_vals, optimal_payoff_uniV2/equilibrium_payoff_uniV2)\n",
    "plt.xlabel(\"Number of Players\", fontsize=14)\n",
    "plt.ylabel(\"Price of Anarchy\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.grid()\n",
    "plt.savefig(\"output/uniV2_anarchyRatio\", dpi=300)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Toy Forward Exchange Function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute the best response for the toy forward exchange function\n",
    "# introduced in the paper\n",
    "def compute_best_response(index, x_t, beta, gamma, min_bound, max_bound,\n",
    "                          termination_threshold=1e-4):\n",
    "    \n",
    "    min_bound = np.max([min_bound, 0])\n",
    "    max_bound = np.min([max_bound, (1/gamma)**(1/(1-beta))])\n",
    "        \n",
    "    z = np.sum(x_t)-x_t[index]\n",
    "    \n",
    "    if z**(1-beta) >= 1/gamma:\n",
    "        return 0\n",
    "    \n",
    "    low_zero = 1\n",
    "    high_zero = 1\n",
    "    low_zero_val = pseudo_gradient_function(low_zero, z=z,\n",
    "                                            beta=beta, gamma=gamma)\n",
    "    high_zero_val = low_zero_val\n",
    "    \n",
    "    while low_zero_val > 0:\n",
    "        low_zero /= 2\n",
    "        low_zero_val = pseudo_gradient_function(low_zero, z=z,\n",
    "                                                beta=beta, gamma=gamma)\n",
    "    \n",
    "    while high_zero_val < 0:\n",
    "        high_zero *= 2\n",
    "        high_zero_val = pseudo_gradient_function(high_zero, z=z,\n",
    "                                                 beta=beta, gamma=gamma)\n",
    "    \n",
    "    while high_zero - low_zero > termination_threshold:\n",
    "        mid_zero = (low_zero + high_zero) / 2\n",
    "        mid_zero_val = pseudo_gradient_function(mid_zero, z=z,\n",
    "                                                beta=beta, gamma=gamma)\n",
    "        if mid_zero_val > 0:\n",
    "            high_zero = mid_zero\n",
    "        else:\n",
    "            low_zero = mid_zero\n",
    "    \n",
    "    if (low_zero >= min_bound) & (low_zero <= max_bound):\n",
    "        return low_zero\n",
    "    else:\n",
    "        min_bound_payoff = payoff_function(min_bound, z=z,\n",
    "                                           beta=beta, gamma=gamma)\n",
    "        max_bound_payoff = payoff_function(max_bound, z=z,\n",
    "                                           beta=beta, gamma=gamma)\n",
    "        if min_bound_payoff < max_bound_payoff:\n",
    "            return max_bound\n",
    "        else:\n",
    "            return min_bound\n",
    "\n",
    "def pseudo_gradient_function(x, z, beta, gamma):\n",
    "    \n",
    "    value = gamma * (x+z)**(2-beta)-(beta*x+z)\n",
    "    return value\n",
    "        \n",
    "# Compute the toy forward exchange function payoff\n",
    "def payoff_function(x, z, beta, gamma):\n",
    "    value = x/(x+z) * ((x+z)**beta-gamma*(x+z))\n",
    "    return value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define toy function parameters\n",
    "BETA = 0.5\n",
    "GAMMA = 0.05;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scenario 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "W = (1/GAMMA)**(1/(1-BETA))\n",
    "Z = (BETA/GAMMA)**(1/(1-BETA))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the simulation parameters\n",
    "T = 500\n",
    "num_trials = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_vals = np.arange(5, 40, 5)\n",
    "steps_to_converge = np.zeros((N_vals.shape[0], num_trials))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Run the simulation\n",
    "for (index, N) in enumerate(N_vals):\n",
    "    y_star = ((N-1+BETA) / (GAMMA*N))**(1/(1-BETA))\n",
    "    unique_equilibrium = y_star/N\n",
    "        \n",
    "    for trial in range(num_trials):\n",
    "        x_init = np.random.uniform(size=N) * W/N\n",
    "        \n",
    "        sim_hist = np.zeros((N, T+1))\n",
    "        sim_hist[:, 0] = x_init\n",
    "        current_strat = x_init.copy()\n",
    "        for iteration in range(T):\n",
    "            for i in range(N):\n",
    "                new_strat = compute_best_response(i, current_strat,\n",
    "                                                  BETA, GAMMA, 0, W)\n",
    "                current_strat[i] = new_strat\n",
    "                sim_hist[i, iteration+1] = new_strat\n",
    "\n",
    "            # Verify if the termination condition has been met\n",
    "            if np.linalg.norm(np.round(current_strat, 1)-np.round(unique_equilibrium ,1)) == 0:\n",
    "                steps_to_converge[index, trial] = iteration + 1\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot simulation results\n",
    "\n",
    "steps_to_converge_mean = np.mean(steps_to_converge, axis=1)\n",
    "steps_to_converge_error = 1.96 * np.std(steps_to_converge, axis=1) / np.sqrt(num_trials)\n",
    "plt.errorbar(N_vals, steps_to_converge_mean, yerr=steps_to_converge_error)\n",
    "plt.xlabel(\"Number of Players\", fontsize=14)\n",
    "plt.ylabel(\"Iterations to Reach Equlibrium\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.grid()\n",
    "plt.savefig(\"output/penumbra_scenario1\", dpi=300)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scenario 2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### a) Updates Subject to $\\vert x_i^t - x_i^{t-1} \\vert \\leq \\delta$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the simulation parameters\n",
    "T=500\n",
    "num_trials = 100\n",
    "N = 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_star = ((N-1+BETA) / (GAMMA*N))**(1/(1-BETA))\n",
    "unique_equilibrium = y_star/N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "DELTA_vals = np.linspace(0.5, unique_equilibrium, 40)\n",
    "steps_to_converge = np.zeros((DELTA_vals.shape[0], num_trials))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Run the simulation\n",
    "for (index, DELTA) in enumerate(DELTA_vals):        \n",
    "    for trial in range(num_trials):\n",
    "        x_init = np.random.uniform(size=N) * W/N\n",
    "        \n",
    "        sim_hist = np.zeros((N, T+1))\n",
    "        sim_hist[:, 0] = x_init\n",
    "        current_strat = x_init.copy()\n",
    "        for iteration in range(T):\n",
    "            for i in range(N):\n",
    "                new_strat = compute_best_response(i, current_strat,\n",
    "                                                  BETA, GAMMA, current_strat[i]-DELTA,\n",
    "                                                  current_strat[i]+DELTA)\n",
    "                current_strat[i] = new_strat\n",
    "                sim_hist[i, iteration+1] = new_strat\n",
    "            \n",
    "            # Verify if the termination condition has been met\n",
    "            if np.linalg.norm(np.round(current_strat, 1)-np.round(unique_equilibrium, 1)) == 0:\n",
    "                steps_to_converge[index, trial] = iteration + 1\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot simulation results\n",
    "steps_to_converge_mean = np.mean(steps_to_converge, axis=1)\n",
    "steps_to_converge_error = 1.96 * np.std(steps_to_converge, axis=1) / np.sqrt(num_trials)\n",
    "plt.errorbar(DELTA_vals, steps_to_converge_mean, yerr=steps_to_converge_error)\n",
    "plt.xlabel(\"Delta\", fontsize=14)\n",
    "plt.ylabel(\"Iterations to Reach Equilibrium\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.grid()\n",
    "plt.savefig(\"output/penumbra_scenario2a\", dpi=300)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scenario 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the simulation parameters\n",
    "T=200\n",
    "num_trials = 100\n",
    "N = 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_vals = np.arange(5, 40, 5)\n",
    "strategy_delta = np.zeros((N_vals.shape[0], num_trials))\n",
    "profit_delta = np.zeros((N_vals.shape[0], num_trials))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Run the simulation\n",
    "for (index, N) in enumerate(N_vals):\n",
    "    y_star = ((N-1+BETA) / (GAMMA*N))**(1/(1-BETA))\n",
    "    unique_equilibrium = y_star/N\n",
    "    \n",
    "    budget_constraint = np.zeros(N)\n",
    "    budget_constraint[0] = 1000000\n",
    "    budget_constraint[1:] = np.random.uniform(size=N-1) * unique_equilibrium\n",
    "    \n",
    "    for trial in range(num_trials):\n",
    "        x_init = np.random.uniform(size=N) * budget_constraint\n",
    "        x_init[0] = np.random.uniform() * W/N\n",
    "        \n",
    "        sim_hist = np.zeros((N, T+1))\n",
    "        sim_hist[:, 0] = x_init\n",
    "        current_strat = x_init.copy()\n",
    "        for iteration in range(T):\n",
    "            for i in range(N):\n",
    "                new_strat = compute_best_response(i, current_strat,\n",
    "                                                  BETA, GAMMA, 0, budget_constraint[i])\n",
    "                current_strat[i] = new_strat\n",
    "                sim_hist[i, iteration+1] = new_strat\n",
    "                \n",
    "        whale_strat = current_strat[0]\n",
    "        whale_payoff = payoff_function(whale_strat, np.sum(current_strat[1:]), BETA, GAMMA)\n",
    "        base_payoff = payoff_function(unique_equilibrium, unique_equilibrium * (N-1), BETA, GAMMA)\n",
    "        \n",
    "        strategy_delta[index, trial] = (whale_strat - unique_equilibrium) / unique_equilibrium\n",
    "        profit_delta[index, trial] = (whale_payoff - base_payoff) / base_payoff\n",
    "\n",
    "# Plot simulation results\n",
    "strategy_mean = np.mean(strategy_delta, axis=1)\n",
    "strategy_error = 1.96 * np.std(strategy_delta, axis=1) / np.sqrt(num_trials)\n",
    "profit_mean = np.mean(profit_delta, axis=1)\n",
    "profit_error = 1.96 * np.std(profit_delta, axis=1) / np.sqrt(num_trials)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.errorbar(N_vals-1, strategy_mean * 100, yerr=strategy_error * 100)\n",
    "plt.xlabel(\"Number of Fish\", fontsize=14)\n",
    "plt.ylabel(\"% Increase in Whale Strategy\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.ticklabel_format(style='sci', axis='y', scilimits=[0, 1])\n",
    "plt.grid()\n",
    "plt.savefig(\"output/penumbra_scenario3strat\", dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.errorbar(N_vals-1, profit_mean * 100, yerr=profit_error * 100)\n",
    "plt.xlabel(\"Number of Fish\", fontsize=14)\n",
    "plt.ylabel(\"% Increase in Whale Profit\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.ticklabel_format(style='sci', axis='y', scilimits=[0, 1])\n",
    "plt.grid()\n",
    "plt.savefig(\"output/penumbra_scenario3profit\", dpi=300)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Price of Anarchy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_optimal_payoff(n, beta=BETA, gamma=GAMMA):\n",
    "    exponent = beta / (1-beta)\n",
    "    return (beta/gamma)**exponent * (1-beta)/n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_equilibrium_payoff(n, beta=BETA, gamma=GAMMA):\n",
    "    exponent = beta / (1-beta)\n",
    "    temp = (beta+n-1)/(gamma*n)\n",
    "    return temp**exponent*(1-beta)/(n**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_vals = np.arange(5, 50, 1)\n",
    "optimal_payoff = np.zeros(N_vals.shape[0])\n",
    "equilibrium_payoff = np.zeros(N_vals.shape[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "for (index, N) in enumerate(N_vals):\n",
    "    optimal_payoff[index] = compute_optimal_payoff(N)\n",
    "    equilibrium_payoff[index] = compute_equilibrium_payoff(N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(N_vals, equilibrium_payoff, label=\"Equilibirum Payoff\")\n",
    "plt.plot(N_vals, optimal_payoff, label=\"Optimal Payoff\")\n",
    "plt.xlabel(\"Number of Players\", fontsize=14)\n",
    "plt.ylabel(\"Individual Payoff\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.grid()\n",
    "plt.legend()\n",
    "plt.savefig(\"output/penumbra_anarchy\", dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(N_vals, optimal_payoff/equilibrium_payoff)\n",
    "plt.xlabel(\"Number of Players\", fontsize=14)\n",
    "plt.ylabel(\"Price of Anarchy\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.grid()\n",
    "plt.savefig(\"output/penumbra_anarchyRatio\", dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

